Harmonic analysis on directed graphs and applications: from Fourier analysis to wavelets

We introduce a novel harmonic analysis for functions defined on the vertices of a strongly connected directed graph of which the random walk operator is the cornerstone. As a first step, we consider the set of eigenvectors of the random walk operator as a non-orthogonal Fourier-type basis for functions over directed graphs. We found a frequency interpretation by linking the variation of the eigenvectors of the random walk operator obtained from their Dirichlet energy to the real part of their associated eigenvalues. From this Fourier basis, we can proceed further and build multi-scale analyses on directed graphs. We propose both a redundant wavelet transform and a decimated wavelet transform by extending the diffusion wavelets framework by Coifman and Maggioni for directed graphs. The development of our harmonic analysis on directed graphs thus leads us to consider both semi-supervised learning problems and signal modeling problems on graphs applied to directed graphs highlighting the efficiency of our framework.

==> matlab/torus_harmonics_ACHA.m <==
n1 = 36;
n2 = 60;
% up to 12  ev for the same freq

% n1 = 48;
% n2 = 120;
% % up to 16  ev for the same freq

C = @(n)circshift(eye(n),[1,0]);

T = @(n1,n2) kron(C(n1),eye(n2)) + kron(eye(n1),C(n2));

T1 = T(n1,n2);

P = T1 ./ sum(T1,2);

pi = ones(n1*n2,1);
pi = pi/sum(pi);

%% not used 
% [V,D] = eig(P);
% d = diag(D);

%% compute the eigenvectors/values using the theoretical formulae (yields more intuitive bases when eigenspaces have dim > 1)
F1 = Fourier_matrix(n1);
F2 = Fourier_matrix(n2);
V2 = reshape(reshape(F1,1,n1,1,n1) .* reshape(F2,n2,1,n2,1),n2*n1,n2*n1);
d2 = mean(P*V2./V2,1);

d = d2;
V = V2;

%% (not used: way too slow but useful to get an idea of convergence)
if 0
    PL = (P+eye(size(P)))/2;
    
    pi = randn(size(P,1),1)+1i*randn(size(P,1),1);
    pi = pi/norm(pi);
    for k = 1:1e4
        pi(:,k+1) = PL'*pi(:,k);
        pi(:,k+1) = pi(:,k+1) / norm(pi(:,k+1));
    end
    % pi = pi / sum(pi);
    pi_iter = pi;
    pi = real(pi_iter(:,end));
    pi = pi/sum(pi);
end

%%

omega = 1-real(d);
[omega,so] = sort(omega);
V = V(:,so);
d = d(so);
% D = D(so,so);
V_im = reshape(V,n2,n1,[]);

% same_freq = omega == omega';

m_pi = builtin('pi');
omega1 = 1-cos(2*m_pi*(0:n1-1)/n1);
omega2 = 1-cos(2*m_pi*(0:n2-1)/n2);

same_freq = abs(omega - omega') < 1e-8;
freq_dim = sum(same_freq);

multi_freqs = sum(same_freq) > 1;

ind = find(multi_freqs);

PI = diag(pi);
P_star = PI^(-1) * P' * PI;

L = PI - (PI*P+P'*PI)/2;
DE = @(x)x' * L * x;

pi_norm = @(x)sum(conj(x).*pi.*x);
pi_norm = @(x)x'*PI*x;
RQ = @(x)DE(x)/pi_norm(x);

inner_product = @(x,y)sum(conj(x).*pi.*y);
inner_product2 = @(x,y)x'*PI*y;


%% 
freq_ind = 490;
ind = find(same_freq(490,:));
ind2 = imag(d(ind )) >= 0; % only keep the positive imaginary parts
ind = ind(ind2); 

imagec3(V_im(:,:,ind),'real')

[ax,fig] = splot(length(ind),2,'edges','lrtb','xspacing',.01);

imagec3(ax(:,1),permute(V_im(:,:,ind),[2 1 3]),'real');
imagec3(ax(:,2),permute(V_im(:,:,ind),[2 1 3]),'imag');

set(ax(1:end-1,:),'XTickLabel',[]);
set(ax(:,2),'YTickLabel',[]);

title(ax(1,1),'real part','fontweight','normal')
title(ax(1,2),'imagniary part','fontweight','normal')
for k = 1:length(ind)
    ylabel(ax(k,1),"Im\lambda = "+num2str( imag(d(ind(k))),2),'Interpreter','tex');
end

old_units = ax(1,1).Units;
restore_old_units = onCleanup(@()set(ax(1,1),'Units',old_units));
ax(1,1).Units = 'pixel';
P = ax(1,1).Position;
clear restore_old_units
AR = P(3)/P(4);
Pfig = fig.Position;
fig.Position(3) = Pfig(3) * n2/n1 / AR;

export_figure.savefigp(fig,'../torus_harmonics.pdf')

[i,j]=ind2sub([n2,n1],so(ind)); % indices of the modes involved so that we can get their classical frequencies
freq1 = (0:n1-1)/n1;
freq2 = (0:n2-1)/n2;
freq1 = mod(freq1+0.5,1)-0.5;
freq2 = mod(freq2+0.5,1)-0.5;

sqrt(freq1(j).^2+freq2(i).^2)

1-(cos(2*m_pi*(i-1)/n2) + cos(2*m_pi*(j-1)/n1))/2


